Dynamical Tidal response of compact stars -- An EFT approach

We apply the point particle EFT approach to a compact star to systematically compute dynamical tidal love numbers for various non-rotating compact objects, extending the treatment of {arXiv:2307.10391[hep-th], arXiv:2407.08327 [gr-qc]}. We calculate the scattering amplitude in Black Hole Perturbation Theory(BPHT) for \textit{arbitrary} non-rotating compact stars using the Mano-Suzuki-Takasugi(MST) method with non zero surface reflectivity and match it with that obtained from point particle EFT order by order in the low frequency expansion. This sets up a systematic framework for extracting the static and dynamical tidal love numbers(TLNs) to any order in the multipole expansion. In this paper, we employ the technique to compute the Next-to-Next-to Leading Order TLN upto a universal constant and its Renormalization Group equation for non-viscous Neutron stars and Neutron stars admixed with Bosonic or Fermionic dark matter.

==> anc/SupplementalNotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    830671,      18351]
NotebookOptionsPosition[    829239,      18324]
NotebookOutlinePosition[    829657,      18340]
CellTagsIndexPosition[    829614,      18337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2", "[", 
    RowBox[{"T0_", ",", "T1_", ",", "T2_", ",", "\[ScriptCapitalC]_"}], "]"}],
    "=", 
   RowBox[{"Im", "[", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      RowBox[{"225", " ", "b"}]], "+", 
     FractionBox[
      RowBox[{"32", " ", "\[Pi]", " ", "T1", " ", 
       SuperscriptBox["\[ScriptCapitalC]", "4"]}], 
      RowBox[{"25", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptCapitalC]"}], ")"}], " ", 
           "\[ScriptCapitalC]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[ScriptCapitalC]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "T0", "+", 
             RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], ")"}], 
        "2"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "b", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[ScriptCapitalC]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "b"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "T0", "+", 
             RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[ScriptCapitalC]", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "T0", "+", 
             RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "b"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "b"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}]}]], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"642", "+", 
                 RowBox[{"965", " ", "b"}], "+", 
                 RowBox[{"568", " ", 
                  SuperscriptBox["b", "2"]}], "+", 
                 RowBox[{"150", " ", 
                  SuperscriptBox["b", "3"]}], "+", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["b", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "b", " ", "\[Pi]"}]]}], 
                ")"}]}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"630", "+", 
                 RowBox[{"1377", " ", "b"}], "+", 
                 RowBox[{"1175", " ", 
                  SuperscriptBox["b", "2"]}], "+", 
                 RowBox[{"490", " ", 
                  SuperscriptBox["b", "3"]}], "+", 
                 RowBox[{"100", " ", 
                  SuperscriptBox["b", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["b", "5"]}]}], ")"}], " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"Cot", "[", 
                 RowBox[{"b", " ", "\[Pi]"}], "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"2", " ", "b"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "b"}]}], "]"}], "2"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "b"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"Cot", "[", 
              RowBox[{"b", " ", "\[Pi]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "b"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "+", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"6", "+", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", "b"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"29", " ", "b"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "3"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"6", "+", "b"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", "b"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "b"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"7", "+", "b"}], "]"}]}]], 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "b", " ", "\[Pi]"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"7", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"30", "+", 
                    RowBox[{"37", " ", "b"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "3"]}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"31", " ", "b"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "b"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"61", " ", "b"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "3"]}]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"7", "+", "b"}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", 
                    RowBox[{"9", " ", "b"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"105", "+", 
                    RowBox[{"121", " ", "b"}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "3"]}]}], ")"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"7", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"27", " ", "b"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "3"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"10", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "b"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"180", "+", 
                    RowBox[{"276", " ", "b"}], "+", 
                    RowBox[{"143", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"211500", "+", 
                    RowBox[{"1143300", " ", "b"}], "+", 
                    RowBox[{"3212995", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"5448531", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"5890325", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"4218069", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"2046340", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"676108", " ", 
                    SuperscriptBox["b", "7"]}], "+", 
                    RowBox[{"149880", " ", 
                    SuperscriptBox["b", "8"]}], "+", 
                    RowBox[{"21328", " ", 
                    SuperscriptBox["b", "9"]}], "+", 
                    RowBox[{"1760", " ", 
                    SuperscriptBox["b", "10"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["b", "11"]}], "+", 
                    RowBox[{"323568", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"1064160", " ", "b", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"1527132", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"1249220", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"636672", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"206820", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"41788", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"4800", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"80892", "+", 
                    RowBox[{"266040", " ", "b"}], "+", 
                    RowBox[{"381783", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"312305", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"159168", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"51705", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"10447", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"1200", " ", 
                    SuperscriptBox["b", "7"]}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["b", "8"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"126", "+", 
                    RowBox[{"225", " ", "b"}], "+", 
                    RowBox[{"145", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"323568", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1064160", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1527132", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1249220", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"636672", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"206820", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"41788", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"4800", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"323568", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"1064160", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"1527132", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"1249220", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"636672", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"206820", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"41788", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"4800", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}]}], "]"}]}], "+", 
                    RowBox[{"426384", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2129760", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"4663152", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"5883630", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"4737738", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2546650", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"926710", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"225760", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"35288", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"3200", " ", 
                    SuperscriptBox["b", "9"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["b", "10"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"158760", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"630504", " ", "b", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"1098450", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"1101960", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"701650", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"294132", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"81200", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"14240", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"1440", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["b", "9"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"126", "+", 
                    RowBox[{"225", " ", "b"}], "+", 
                    RowBox[{"145", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"408", "+", 
                    RowBox[{"3500", " ", "b"}], "+", 
                    RowBox[{"5725", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"4010", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"1401", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"323568", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"1064160", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"1527132", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"1249220", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"636672", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"206820", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"41788", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"4800", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "-", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}]}], "]"}]}], "+", 
                    RowBox[{"323568", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1064160", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1527132", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1249220", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"636672", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"206820", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"41788", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"4800", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"323568", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"1064160", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"1527132", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"1249220", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"636672", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"206820", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"41788", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"4800", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{"158760", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"630504", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1098450", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1101960", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"701650", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"294132", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"81200", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"14240", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1440", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["b", "9"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"317520", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1261008", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2196900", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2203920", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1403300", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"588264", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"162400", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"28480", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2880", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["b", "9"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"158760", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"630504", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1098450", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1101960", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"701650", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"294132", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"81200", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"14240", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1440", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["b", "9"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"317520", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1261008", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2196900", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2203920", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1403300", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"588264", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"162400", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"28480", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2880", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["b", "9"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "b"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "b"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"2", " ", "b"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "b"}]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "b"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "b", "+", "T0", "-", 
             RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
             RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"77", "+", 
                   RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "137"}], "+", 
                   RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                   RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
             RowBox[{"120", " ", "b", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], ")"}]}],
           "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"6", " ", "b"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "945"}], "+", 
                   RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "123"}], "+", 
                   RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
             RowBox[{"1800", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"80", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "b", " ", "\[Pi]"}]], " ", 
        SuperscriptBox["\[ScriptCapitalC]", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "b"}]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "b"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", "b"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "\[Pi]", " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"b", " ", "\[Pi]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"2", " ", "b"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "b", " ", "\[Pi]"}]]}], ")"}],
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "+", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"6", "+", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "-", "b"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"29", " ", "b"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "3"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "b"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"6", "+", "b"}], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"6", "+", "b"}], "]"}]}]], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"2", " ", "b"}]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "b"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]", 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"5", "+", "b"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               "\[ScriptCapitalC]", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"7", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"7", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "b"}], ")"}], " ", "b", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "3"], " ", 
               SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"12", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"12", " ", "b", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]", 
               " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{"4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                 "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b", "+", 
                 RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{"12", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                 "-", 
                 RowBox[{
                 "4", " ", "b", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}],
                  "+", 
                 RowBox[{"6", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                  " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                  " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"T0", "+", "T1", "+", 
                 RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{
                 "4", " ", "EulerGamma", " ", "T0", " ", 
                  "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", "T0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"4", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"4", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"4", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"6", "+", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{
               FractionBox["4", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"4", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"6", "+", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"6", " ", "b"}], "+", 
                 RowBox[{"8", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["b", "2"], " ", "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"24", " ", "b", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                 RowBox[{"96", " ", "b", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "3"]}], "-", 
                 RowBox[{"376", " ", "b", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                 RowBox[{"12", " ", "b", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"3", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b", "+", "T0", "-", 
                 RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"120", " ", "b", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"6", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"1800", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "b"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "b"}], "]"}]}]], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "T0", "+", 
                 RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[ScriptCapitalC]", "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], "+", 
              RowBox[{"b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", "T0", "+", 
                 RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "b"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"120", " ", "b", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]", 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"120", " ", "b", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b", "+", 
                 RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{"8", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                 "-", 
                 RowBox[{
                 "4", " ", "b", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}],
                  "+", 
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                  " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                  " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"120", " ", "b", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"T0", "+", "T1", "+", 
                 RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{
                 "4", " ", "EulerGamma", " ", "T0", " ", 
                  "\[ScriptCapitalC]"}], "+", 
                 RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"120", " ", "b", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"1", "+", "b"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{"4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                 "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"1800", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", "T0", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1440", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                 RowBox[{"252", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1440", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                 RowBox[{"252", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"480", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["b", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"8", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"2", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"255", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "b"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195"}], "+", 
                    RowBox[{"375", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"130", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"90", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2055"}], "+", 
                    RowBox[{"2595", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1010", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"590", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"324", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "b"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "b"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"2", " ", "b"}]}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "b"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "b"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "b"}]}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "b"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "b", "+", "T0", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
              RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "30"}], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
              RowBox[{"120", " ", "b", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"6", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"30", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "30"}], "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
              RowBox[{"1800", " ", "b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
             ")"}]}]}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "b"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "b"}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "b"}]}], "]"}]}]], "\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "b"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "b", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "b", " ", "\[Pi]"}]]}], 
       ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "b"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "b"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "b"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", "b"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", " ", 
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", "b"}]}]], " ", 
           SuperscriptBox["\[ScriptCapitalC]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "b"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]", 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"5", "+", "b"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              "\[ScriptCapitalC]", " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "b"}], ")"}], " ", "b", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "3"], " ", 
              SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", "\[ScriptCapitalC]"}], "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                "+", 
                RowBox[{"12", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"4", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                "+", 
                RowBox[{"12", " ", "b", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]", 
              " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{"4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b", "+", 
                RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{"12", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                "-", 
                RowBox[{
                "4", " ", "b", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                "+", 
                RowBox[{"6", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                 " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                 " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"T0", "+", "T1", "+", 
                RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{
                "4", " ", "EulerGamma", " ", "T0", " ", "\[ScriptCapitalC]"}],
                 "+", 
                RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", "T0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"7", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"6", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"4", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"6", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"6", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"7", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"6", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"4", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"6", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"4", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"6", "+", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              FractionBox["4", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"6", "+", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"6", " ", "b"}], "+", 
                RowBox[{"8", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b", "2"], " ", "\[ScriptCapitalC]"}], "+", 
                RowBox[{"24", " ", "b", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                RowBox[{"96", " ", "b", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "3"]}], "-", 
                RowBox[{"376", " ", "b", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                RowBox[{"12", " ", "b", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"3", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"3", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "b"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"120", " ", "b", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]", 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "b"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"120", " ", "b", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "b"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b", "+", 
                RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{"8", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                "-", 
                RowBox[{
                "4", " ", "b", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                "+", 
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                 " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                 " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"120", " ", "b", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "b"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"T0", "+", "T1", "+", 
                RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{
                "4", " ", "EulerGamma", " ", "T0", " ", "\[ScriptCapitalC]"}],
                 "+", 
                RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"120", " ", "b", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "b"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"2", " ", "b"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "-", "b"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "b"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{"4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], 
                "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"1800", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", "T0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1440", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                RowBox[{"252", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"2", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1440", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                RowBox[{"252", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"2", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"480", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
                RowBox[{"480", " ", 
                 SuperscriptBox["b", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "b"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
                RowBox[{"84", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "b"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"2", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"84", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"8", " ", "b"}], "+", 
                   SuperscriptBox["b", "2"]}], ")"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"2", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"255", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "b"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[ScriptCapitalC]",
                  " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", "b"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195"}], "+", 
                    RowBox[{"375", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"130", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"90", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2055"}], "+", 
                    RowBox[{"2595", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1010", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"590", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"324", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "b"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "b"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "b"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"2", " ", "b"}]}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "b"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "b"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"6", "+", "b"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "b"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b", "+", "T0", "-", 
                 RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                 RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                 RowBox[{"120", " ", "b", " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"6", " ", "b"}], "+", 
                 SuperscriptBox["b", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                 RowBox[{"1800", " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                  RowBox[{"PolyLog", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                ")"}]}]}], ")"}], "2"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", " ", 
           SuperscriptBox["2", 
            RowBox[{"4", "-", "b"}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[ScriptCapitalC]", 
            RowBox[{"3", "-", "b"}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "b"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"3", "+", "b"}], "]"}]}]], 
               RowBox[{
                SuperscriptBox["2", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", "b"}]], " ", 
                SuperscriptBox["\[ScriptCapitalC]", 
                 RowBox[{
                  RowBox[{"-", "4"}], "-", "b"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "T0"}], "-", "T1", "-", 
                  RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "+", 
                  RowBox[{
                  "4", " ", "EulerGamma", " ", "T0", " ", 
                   "\[ScriptCapitalC]"}], "-", 
                  RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], "-", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}], 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]]}], ")"}]}]}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"3", " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"3", "+", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"5", "+", "b"}], "]"}]}]], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", "b"}]], " ", 
               SuperscriptBox["\[ScriptCapitalC]", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", "b"}]], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "b"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", 
                    RowBox[{"18", " ", "EulerGamma"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "T0", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
                  "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{"T0", "+", "T1", "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "T2"}], "+", 
                    RowBox[{"T1", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
                    RowBox[{"T0", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], "2"]}], 
                    "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    RowBox[{"4", " ", "T1", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]]}], ")"}]}], "-", 
                 RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{"T0", "+", "T1", "+", 
                    RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "T0", " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                 RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                  RowBox[{"(", 
                   RowBox[{"T0", "+", "T1", "+", 
                    RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "T0", " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                 RowBox[{"24", " ", "T0", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}]}], ")"}]}], 
                   ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}], ")"}]}], "-", 
                 RowBox[{"12", " ", "T0", " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
             "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"3", "+", "b"}], "]"}]}]], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "6"}], "-", "b"}]], " ", "T0", " ", 
               SuperscriptBox["\[ScriptCapitalC]", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "b"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                   RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", "b"}], "]"}]}]]}], "+", 
                 FractionBox[
                  RowBox[{"16", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", "b", 
                   " ", 
                   SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                  RowBox[{"4", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["2", "3"], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "b"], 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"57", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"124", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"282", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"9", " ", "b", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}]}]}], ")"}]}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], 
                  RowBox[{"16", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"4", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                 FractionBox[
                  RowBox[{"16", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}], 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", "b"}], "]"}]], "-", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                  RowBox[{"8", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}]}]
                 , ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox["1", 
                 RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b", "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "12", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "b", " ", "EulerGamma", " ", 
                    "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}], 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]]}], ")"}]}]}], "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    FractionBox["1", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"4", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                "-", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    FractionBox["1", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "3"], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "b"], "+", 
                    FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}]], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], "-", 
                    FractionBox[
                    RowBox[{"4", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    RowBox[{"8", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"96", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "-", 
                    RowBox[{"376", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"12", " ", "b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"3", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}]}]}], 
                   ")"}]}]}], "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", "b", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "b"}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], "2"]}], 
                    "\[ScriptCapitalC]"]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"18", " ", "EulerGamma"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "642"}], "+", 
                    RowBox[{"630", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"20", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"49", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "568"}], "+", 
                    RowBox[{"1175", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "965"}], "+", 
                    RowBox[{"1377", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], "]"}]}], "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], "]"}]}], "-", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], "]"}], "2"]}],
                     "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], "]"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                    FractionBox[
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "642"}], "-", 
                    RowBox[{"965", " ", "b"}], "-", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "-", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}]}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"3", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"18", " ", "EulerGamma"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b", "-", 
                    RowBox[{"8", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", "\[ScriptCapitalC]"}], "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    "\[ScriptCapitalC]"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    RowBox[{"8", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], "2"], 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], 
                    "\[ScriptCapitalC]"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]]}], ")"}]}]}], ")"}]}],
                     "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "12", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
                    "\[ScriptCapitalC]"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b", "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "12", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "b", " ", "EulerGamma", " ", 
                    "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}]}], ")"}]}]}], 
                    "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "b"}], ")"}], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", "b"}], "]"}]}]]}], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", "b", 
                    " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                    RowBox[{"4", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["2", "3"], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "b"], 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"57", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"124", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"282", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"9", " ", "b", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], 
                    RowBox[{"16", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"4", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}], 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                    RowBox[{"8", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], ")"}]}]}], 
                    ")"}]}]}]}], ")"}]}]}], "-", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}]], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", "b", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "6"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}]}], 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", "b", 
                    " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], 
                    RowBox[{"16", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"4", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "3"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"6", "+", "b"}], "]"}]}]], 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "-", 
                    RowBox[{"18", " ", "b"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"23", " ", "b"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    RowBox[{"15", "-", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}]}]], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"23", " ", "b"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}]}]], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"23", " ", "b"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"23", " ", "b"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"6", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"315", "+", 
                    RowBox[{"531", " ", "b"}], "+", 
                    RowBox[{"322", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "3"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", "b"}], "]"}]}]], 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"3", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}]}]], 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "24"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", "b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}]], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7656", "+", 
                    RowBox[{"17056", " ", "b"}], "+", 
                    RowBox[{"16500", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"8747", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"2668", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"442", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"b", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1260", "+", 
                    RowBox[{"2439", " ", "b"}], "+", 
                    RowBox[{"1819", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"658", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"116", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10080", "+", 
                    RowBox[{"26976", " ", "b"}], "+", 
                    RowBox[{"31780", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"21172", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"8567", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"2100", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"288", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["b", "7"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1260", "+", 
                    RowBox[{"2439", " ", "b"}], "+", 
                    RowBox[{"1819", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"658", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"116", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5040", "+", 
                    RowBox[{"16104", " ", "b"}], "+", 
                    RowBox[{"19410", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"11857", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"3928", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"674", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"47", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"2", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"2520", "+", 
                    RowBox[{"6138", " ", "b"}], "+", 
                    RowBox[{"6077", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"3135", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"890", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"132", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "6"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"10272", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"23144", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"21952", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"11146", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"3176", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"480", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{"5040", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"14796", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"18292", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"12347", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"4915", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1154", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"5040", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"14796", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"18292", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12347", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"4915", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1154", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"5", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"36", " ", "\[ScriptCapitalC]"}]}]], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"315", "+", 
                    RowBox[{"531", " ", "b"}], "+", 
                    RowBox[{"322", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3780"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9849", "+", 
                    RowBox[{"62739", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"240132", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"254760", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6900", "+", 
                    RowBox[{"27933", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"97876", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"74976", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"633", "+", 
                    RowBox[{"2283", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"7684", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"3960", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1281", "+", 
                    RowBox[{"4461", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"14668", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"3960", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"36", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"211", "-", 
                    RowBox[{"528", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2960", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"4708", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"64", " ", 
                    SuperscriptBox["b", "6"], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3780", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"36", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "283"}], "-", 
                    RowBox[{"280", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"1120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"3344", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "105"}], "-", 
                    RowBox[{"784", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"1176", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"3136", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"17008", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93"}], "-", 
                    RowBox[{"1600", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2400", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"6400", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"35152", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1161"}], "-", 
                    RowBox[{"4700", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"7050", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"18800", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"98456", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3315"}], "-", 
                    RowBox[{"7344", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"11016", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"29376", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"139408", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"36", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"288", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"b", "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], 
                    ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"4", "+", "b"}], "]"}]}]], 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"12", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "b", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "b", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"4", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", "b", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"]}], "-", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"22", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"40", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"12", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"24", " ", "b", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "-", "b", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"]}], "-", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}]}], ")"}]}]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"2", " ", "b"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "b"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b", "+", "T0", "-", 
                RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"120", " ", "b", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", "b"}], "+", 
                SuperscriptBox["b", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"1800", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", "b"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[ScriptCapitalC]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "b"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "T0", "+", 
                RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[ScriptCapitalC]", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "T0", "+", 
                RowBox[{"6", " ", "\[ScriptCapitalC]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "4"}], "-", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"-", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "b"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b", "+", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "8", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "4", " ", "b", " ", "EulerGamma", " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"T0", "+", "T1", "+", 
                    RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "T0", " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", "T0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1440", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                    RowBox[{"252", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1440", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                    RowBox[{"252", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"480", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
                    RowBox[{"480", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
                    RowBox[{"84", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"84", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"8", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"255", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195"}], "+", 
                    RowBox[{"375", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"130", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"90", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2055"}], "+", 
                    RowBox[{"2595", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1010", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"590", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"324", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"], "/", 
                RowBox[{"(", 
                 RowBox[{"36", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                  SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b", "+", "T0", "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], ")"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", " ", 
                SuperscriptBox["2", 
                 RowBox[{"4", "-", "b"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "b"}], ")"}], " ", 
                SuperscriptBox["\[ScriptCapitalC]", 
                 RowBox[{"3", "-", "b"}]], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"-", "b"}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"3", "+", "b"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{"9", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "b"}]], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "b"}]], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "T2"}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"18", " ", "EulerGamma"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
                    RowBox[{"6", " ", "T1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"T0", "+", "T1", "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"3", " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], "2"], 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]]}], "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], 
                    "\[ScriptCapitalC]"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]]}], ")"}]}], "-", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T1"}], "+", 
                    RowBox[{"T0", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
                    "\[ScriptCapitalC]"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T0"}], "-", "T1", "-", 
                    RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "T0", " ", 
                    "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}]}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}]}], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                   RowBox[{
                    SuperscriptBox["2", "b"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{"1", "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T0"}], "-", "T1", "-", 
                    RowBox[{"4", " ", "T0", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "T0", " ", 
                    "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "T0", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{"40", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "-", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{"135", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                   RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", "b"}]], " ", "T0", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8640", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "-", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"18144", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"210", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"34560", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", "b"}], "]"}]}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]], 
                    RowBox[{"7200", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], 
                    RowBox[{"6048", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]], 
                    RowBox[{"360", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "2"], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "60"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"60", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"345", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"1245", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "3"]}]}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"345", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "415"}], "+", 
                    RowBox[{"600", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"312", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"224", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "3"]}]}], ")"}]}], "+", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"137", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"60", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1230", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7500"}], "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"141", "+", 
                    RowBox[{"812", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1122", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "420"}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"16", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"36", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"1230", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"288", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1728", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}]}], "]"}]}], "+", 
                    RowBox[{"1728", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}]}], ")"}]}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "b"}]], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "b"}]], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"18", " ", "EulerGamma"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "8", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
                    "\[ScriptCapitalC]"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b", "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "8", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "b", " ", "EulerGamma", " ", 
                    "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"45", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b"}]], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"18", " ", "EulerGamma"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                    "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    FractionBox["1", "\[ScriptCapitalC]"], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"630", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"20", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"49", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"568", "+", 
                    RowBox[{"1175", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"965", "+", 
                    RowBox[{"1377", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox["1", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "-", 
                    FractionBox[
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}]}], ")"}],
                     " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}]}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}], ")"}]}], "+", 
                    RowBox[{"12", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}]], "-", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"900", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "+", "b"}]], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{"2", "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b", "-", 
                    RowBox[{"10", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"4", " ", "b", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "8", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "b", " ", "EulerGamma", " ", 
                    "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{"40", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "+", "b"}]], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{"1", "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}]]}], "-", 
                    FractionBox[
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{"40", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "b"}]], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2880", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], "+", 
                    RowBox[{"504", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"45", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{"1", "+", "b"}]], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{"1", "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{
                    "4", " ", "EulerGamma", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    FractionBox["1", "\[ScriptCapitalC]"]}], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"Log", "[", "\[ScriptCapitalC]", "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"3", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", "\[ScriptCapitalC]", 
                    " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}]}], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}]], "-", 
                    FractionBox[
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], 
                    RowBox[{"40", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"8", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"255", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"40", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"480", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195"}], "+", 
                    RowBox[{"375", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"130", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"90", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2055"}], "+", 
                    RowBox[{"2595", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1010", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"590", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"324", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"135", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8640", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "-", "b"}], "]"}]}]], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"18144", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"210", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"34560", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", "b"}], "]"}]}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]], 
                    RowBox[{"7200", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], 
                    RowBox[{"6048", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]], 
                    RowBox[{"360", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "2"], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}]}]], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "-", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"60", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}]], 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "60"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"60", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"39", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"345", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"1245", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "3"]}]}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1245", "+", 
                    RowBox[{"345", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "415"}], "+", 
                    RowBox[{"600", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"312", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"224", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"144", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"72", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "3"]}]}], ")"}]}], "+", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"137", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"60", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1230", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7500"}], "+", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"141", "+", 
                    RowBox[{"812", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1122", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "420"}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                    RowBox[{"16", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"36", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"48", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"1230", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"288", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1728", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}]}], "]"}]}], "+", 
                    RowBox[{"1728", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}]}], ")"}]}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}]}]], 
                    RowBox[{
                    SuperscriptBox["2", "b"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", 
                    RowBox[{"2", "+", "b"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "-", "b"}], "]"}]}]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "b"}], "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    "\[ScriptCapitalC]", " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "-", "b"}], "]"}]}]], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"210", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"21", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"6", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "b"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "315"}], "+", 
                    RowBox[{"1155", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"1155", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"42", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"315", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"14", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "b"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}]], 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", "b"}], "]"}]}]}], ")"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", "b", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"48", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"12", " ", "b"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["b", "2"]}], "-", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", "b"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "-", "b"}], "]"}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"10", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"5", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}]}], ")"}]}]}], "-", 
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"600", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "b"}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}], "]"}]}]], 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"5", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"2", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"36", " ", "b"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9135", "-", 
                    RowBox[{"24885", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"12960", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"2910", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"992", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"296", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"609", "-", 
                    RowBox[{"1848", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1300", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"36", " ", "b"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4935", "-", 
                    RowBox[{"16485", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10960", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"2310", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"752", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "329"}], "+", 
                    RowBox[{"1848", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2740", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"640", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"240", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "6"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"60", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"105", "-", 
                    RowBox[{"255", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"24", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"6", " ", "b"}], "-", 
                    SuperscriptBox["b", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"36", " ", "b"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"36", "+", 
                    RowBox[{"36", " ", "b"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    SuperscriptBox["b", "3"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"2", "+", "b"}]}], "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "b"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"720", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"210", "+", 
                    RowBox[{"389", " ", "b"}], "+", 
                    RowBox[{"262", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45"}], "+", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"75", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"1377", " ", "b"}], "+", 
                    RowBox[{"1175", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"490", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"100", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "5"]}]}], ")"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12126", "+", 
                    RowBox[{"25919", " ", "b"}], "+", 
                    RowBox[{"23620", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"11613", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"3243", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"488", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["b", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"9630", "+", 
                    RowBox[{"29241", " ", "b"}], "+", 
                    RowBox[{"36493", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"24641", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"9752", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"2263", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"285", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "7"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"2", " ", "b"}]}]}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1050", "+", 
                    RowBox[{"3205", " ", "b"}], "+", 
                    RowBox[{"3854", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"2341", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"758", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"124", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "6"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"32310", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"93933", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"114361", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"75989", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"29812", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"6911", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"877", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"47", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"9450", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"35145", " ", "b", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"54966", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"47398", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"24722", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"8005", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"1574", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "b"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4350", "+", 
                    RowBox[{"10367", " ", "b"}], "+", 
                    RowBox[{"10336", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"5457", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"3150", "+", 
                    RowBox[{"10665", " ", "b"}], "+", 
                    RowBox[{"14767", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"10877", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"4615", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"1130", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox["b", "6"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "7"]}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"9450", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"35145", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"54966", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"47398", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"24722", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"8005", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"1574", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "b"}]}], "]"}]}], "+", 
                    RowBox[{"9450", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"35145", " ", "b", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"54966", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"47398", " ", 
                    SuperscriptBox["b", "3"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"24722", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"8005", " ", 
                    SuperscriptBox["b", "5"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"1574", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["b", "7"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "8"], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", "b"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"210", "+", 
                    RowBox[{"389", " ", "b"}], "+", 
                    RowBox[{"262", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"630", "+", 
                    RowBox[{"2007", " ", "b"}], "+", 
                    RowBox[{"2552", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"1665", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"590", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"108", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "6"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3150", "+", 
                    RowBox[{"7515", " ", "b"}], "+", 
                    RowBox[{"7252", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"3625", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"990", " ", 
                    SuperscriptBox["b", "4"]}], "+", 
                    RowBox[{"140", " ", 
                    SuperscriptBox["b", "5"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "6"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"150", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195"}], "+", 
                    RowBox[{"375", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"130", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"90", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "-", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2055"}], "+", 
                    RowBox[{"2595", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1010", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"590", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"324", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "2"]}]}], ")"}]}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3885"}], "+", 
                    RowBox[{"6225", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"1150", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"370", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"108", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1295", "-", 
                    RowBox[{"4150", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"3000", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"1040", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"560", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"288", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"18", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"360", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "180285"}], "+", 
                    RowBox[{"254265", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"56470", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"20530", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"6588", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12019"}], "+", 
                    RowBox[{"20750", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"450", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"250", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"9000", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], 
                    "3"]}]}], ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{"642", "+", 
                    RowBox[{"965", " ", "b"}], "+", 
                    RowBox[{"568", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"150", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2970"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1575", "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"365", "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"115", "+", 
                    RowBox[{"66", " ", "\[ScriptCapitalC]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"90", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53"}], "+", 
                    RowBox[{"98", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"1800", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26715", "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64875"}], "+", 
                    RowBox[{"62", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55"}], "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"125", "+", 
                    RowBox[{"174", " ", "\[ScriptCapitalC]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8905", "+", 
                    RowBox[{"1200", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19225"}], "+", 
                    RowBox[{"8", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1500", "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"700", "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"475", "+", 
                    RowBox[{"162", " ", "\[ScriptCapitalC]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"240", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ScriptCapitalC]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"720", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "\[ScriptCapitalC]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"30", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"21600", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}]}], "]"}]}], "+", 
                    RowBox[{"21600", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"7200", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "b"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "b"}]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"210", "+", 
                    RowBox[{"389", " ", "b"}], "+", 
                    RowBox[{"262", " ", 
                    SuperscriptBox["b", "2"]}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["b", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["b", "4"]}]}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"-", "b"}], "]"}]}], ")"}]}]}], ")"}]}]}]}], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"2", " ", "b"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "+", "b"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "b"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "b", "+", "T0", "-", 
                    RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                    RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                    RowBox[{"120", " ", "b", " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "b"}], "+", 
                    SuperscriptBox["b", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                    RowBox[{"1800", " ", "b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                    RowBox[{"PolyLog", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "b"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"2", " ", "b"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "b"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", "b"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "b"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b", "+", "T0", "-", 
                RowBox[{"4", " ", "\[ScriptCapitalC]"}], "-", 
                RowBox[{"2", " ", "b", " ", "\[ScriptCapitalC]"}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"47", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137"}], "+", 
                    RowBox[{"60", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"80", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"120", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "+", 
                RowBox[{"120", " ", "b", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", "b"}], "+", 
                SuperscriptBox["b", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ScriptCapitalC]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"15", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "945"}], "+", 
                    RowBox[{"1215", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"550", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"340", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "+", 
                   RowBox[{"b", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "123"}], "+", 
                    RowBox[{"48", " ", "\[ScriptCapitalC]"}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}], "-", 
                RowBox[{"1800", " ", "b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], ")"}], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "\[ScriptCapitalC]"}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.982307291989189*^9, 3.9823072965371265`*^9}, {
  3.982307347877426*^9, 3.9823073609507046`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"10d5242d-0d7d-904c-b642-81dacd93b214"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Example", " ", "use", " ", "of", " ", "numerical", " ", "limit", " ", 
    "taking"}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"S2", "[", 
    RowBox[{"T0", ",", "T1", ",", "T2", ",", "\[ScriptCapitalC]"}], "]"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.982307187499052*^9, 3.982307190437868*^9}, 
   3.9823080378662605`*^9, {3.9823080772894917`*^9, 
   3.98230814311248*^9}},ExpressionUUID->"3ef13ba8-510f-5847-aaed-\
828f886d054e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"S2", "[", 
   RowBox[{"0.3", ",", "1.3", ",", "0.7", ",", "0.2"}], "]"}], "/.", 
  RowBox[{"b", "->", "0.00001`50"}]}]], "Input",
 CellChangeTimes->{{3.9823071736676807`*^9, 3.982307215668413*^9}, {
  3.9823073110984955`*^9, 3.9823073932447853`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"1d51ca40-3607-884f-b883-a61f4d1de989"],

Cell[BoxData["2.876567840576172`"], "Output",
 CellChangeTimes->{
  3.982307217390476*^9, {3.9823073074111977`*^9, 3.9823073387520523`*^9}, {
   3.98230736973662*^9, 3.98230739383449*^9}, 3.982308084266405*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"78642bb7-c783-fc47-aed0-34eed0cb48aa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Taylor", " ", "series", " ", "for", " ", "metric", " ", "perturbations"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "ptc", " ", "and", " ", "\[Rho]tc", " ", "are", " ", "total", " ", 
     "pressure", " ", "and", " ", "total", " ", "density", " ", "at", " ", 
     "center"}], ",", " ", 
    RowBox[{
     RowBox[{"\[Rho]td2c", " ", "is", " ", "value", " ", "of", " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "2"], "\[Rho]"}], 
       SuperscriptBox["dr", "2"]]}], 
     SubscriptBox["|", 
      RowBox[{"r", "=", "0"}]]}], ",", " ", 
    RowBox[{"and", " ", "so", " ", "on"}]}], "*)"}]}]], "Input",ExpressionUUID\
->"42c0dc89-f7b3-e341-9962-f92f2dfe212a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SuperscriptBox["\[Omega]", "0"], " ", "metric", " ", "perturbations"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9823076245347424`*^9, 
  3.982307636859644*^9}},ExpressionUUID->"e5b8dda1-3f04-b846-8dae-\
086d796badb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H\[Omega]0Taylor", "[", "r_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"99", " ", 
             SuperscriptBox["ptc", "2"]}], "+", 
            RowBox[{"36", " ", "ptc", " ", "\[Rho]tc"}], "+", 
            SuperscriptBox["\[Rho]tc", "2"]}], ")"}]}], "+", 
         RowBox[{"9", " ", "\[Rho]td2c"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"42", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"160", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"414", " ", 
             SuperscriptBox["ptc", "2"]}], "+", 
            RowBox[{"57", " ", "ptc", " ", "\[Rho]tc"}], "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["\[Rho]tc", "2"]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"201", " ", "ptc"}], "-", 
            RowBox[{"28", " ", "\[Rho]tc"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
          "\[Rho]td2c"}], "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
         RowBox[{"105", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
          "\[Rho]td4c"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"7560", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6400"}], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1350", " ", 
             SuperscriptBox["ptc", "3"]}], "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["ptc", "2"], " ", "\[Rho]tc"}], "+", 
            RowBox[{"579", " ", "ptc", " ", 
             SuperscriptBox["\[Rho]tc", "2"]}], "-", 
            RowBox[{"799", " ", 
             SuperscriptBox["\[Rho]tc", "3"]}]}], ")"}]}], "+", 
         RowBox[{"480", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"351", " ", 
             SuperscriptBox["ptc", "2"]}], "+", 
            RowBox[{"4758", " ", "ptc", " ", "\[Rho]tc"}], "+", 
            RowBox[{"4237", " ", 
             SuperscriptBox["\[Rho]tc", "2"]}]}], ")"}], " ", "\[Rho]td2c"}], 
         "-", 
         RowBox[{"120", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"225", " ", 
             SuperscriptBox["ptc", "2"], " ", "\[Rho]td4c"}], "-", 
            RowBox[{"2", " ", "\[Rho]tc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"249", " ", 
                SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
               RowBox[{"220", " ", "\[Rho]tc", " ", "\[Rho]td4c"}]}], ")"}]}],
             "-", 
            RowBox[{"3", " ", "ptc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"834", " ", 
                SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
               RowBox[{"415", " ", "\[Rho]tc", " ", "\[Rho]td4c"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"234", " ", 
             SuperscriptBox["\[Rho]td2c", "3"]}], "-", 
            RowBox[{"230", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
             "\[Rho]td2c", " ", "\[Rho]td4c"}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"], 
             " ", "\[Rho]td6c"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2494800", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Omega]0Taylor", "[", "r_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["ptc", "2"]}], "+", 
            RowBox[{"ptc", " ", "\[Rho]tc"}], "+", 
            SuperscriptBox["\[Rho]tc", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", "\[Rho]td2c"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"800", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["ptc", "2"]}], "-", 
            RowBox[{"3", " ", "ptc", " ", "\[Rho]tc"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["\[Rho]tc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"120", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", 
            RowBox[{"20", " ", "\[Rho]tc"}]}], ")"}], " ", "\[Rho]td2c"}], 
         "-", 
         RowBox[{"54", " ", 
          SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
         RowBox[{"105", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
          "\[Rho]td4c"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"7560", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6400"}], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8775", " ", 
             SuperscriptBox["ptc", "3"]}], "+", 
            RowBox[{"1611", " ", 
             SuperscriptBox["ptc", "2"], " ", "\[Rho]tc"}], "+", 
            RowBox[{"1338", " ", "ptc", " ", 
             SuperscriptBox["\[Rho]tc", "2"]}], "-", 
            RowBox[{"458", " ", 
             SuperscriptBox["\[Rho]tc", "3"]}]}], ")"}]}], "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2559", " ", 
             SuperscriptBox["ptc", "2"]}], "+", 
            RowBox[{"662", " ", "ptc", " ", "\[Rho]tc"}], "+", 
            RowBox[{"833", " ", 
             SuperscriptBox["\[Rho]tc", "2"]}]}], ")"}], " ", "\[Rho]td2c"}], 
         "-", 
         RowBox[{"120", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2205", " ", 
             SuperscriptBox["ptc", "2"], " ", "\[Rho]td4c"}], "+", 
            RowBox[{"ptc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1314"}], " ", 
                SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
               RowBox[{"75", " ", "\[Rho]tc", " ", "\[Rho]td4c"}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "\[Rho]tc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"51", " ", 
                SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
               RowBox[{"110", " ", "\[Rho]tc", " ", "\[Rho]td4c"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"234", " ", 
             SuperscriptBox["\[Rho]td2c", "3"]}], "-", 
            RowBox[{"230", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
             "\[Rho]td2c", " ", "\[Rho]td4c"}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "2"], 
             " ", "\[Rho]td6c"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2494800", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.982307444077633*^9, 
  3.9823076143248215`*^9}},ExpressionUUID->"7b3ccbf2-1075-7143-9365-\
4ad15d984506"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SuperscriptBox["\[Omega]", "1"], " ", "metric", " ", "perturbations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Eta]1c", " ", "=", " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], 
      RowBox[{"(", 
       RowBox[{"r", "=", "0"}], ")"}]}]}], ",", " ", 
    RowBox[{"\[Eta]1d2c", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "2"], "\[Eta]"}], 
       SuperscriptBox["dr", "2"]], 
      SubscriptBox["|", 
       RowBox[{"r", "=", "0"}]]}]}], ",", " ", 
    RowBox[{"\[Nu]c", "=", " ", 
     RowBox[{
      SuperscriptBox["E", "\[Nu]"], 
      SubscriptBox["|", 
       RowBox[{"r", "=", "0"}]]}]}], ",", " ", 
    RowBox[{
    "where", " ", "\[Nu]", " ", "is", " ", "from", " ", "background", " ", 
     "Schwarzchild", " ", "metric"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9823078437471523`*^9, 3.982307998330166*^9}, 
   3.9823080976769943`*^9, {3.982308235446226*^9, 
   3.9823082621685143`*^9}},ExpressionUUID->"34d61212-3f7e-b345-a690-\
6afeee835168"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H\[Omega]1Taylor", "[", "r_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "/", 
       RowBox[{"(", 
        RowBox[{"1400", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"]}], 
        ")"}]}], ")"}], 
     RowBox[{"(", 
      SuperscriptBox["\[Nu]c", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "675"}], " ", 
        SuperscriptBox["ptc", "2"], " ", "\[Eta]1d4c"}], "-", 
       RowBox[{"75", " ", "\[Eta]1d4c", " ", 
        SuperscriptBox["\[Rho]tc", "2"]}], "+", 
       RowBox[{"3200", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]1c", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"]}], "+", 
       RowBox[{"225", " ", "\[Eta]1d2c", " ", "\[Rho]tc", " ", "\[Rho]td2c"}],
        "-", 
       RowBox[{"351", " ", "\[Eta]1c", " ", 
        SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
       RowBox[{"60", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"105", " ", 
           SuperscriptBox["ptc", "2"], " ", "\[Eta]1d2c"}], "+", 
          RowBox[{"\[Rho]tc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", "\[Eta]1d2c", " ", "\[Rho]tc"}], "+", 
             RowBox[{"2", " ", "\[Eta]1c", " ", "\[Rho]td2c"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", "ptc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"55", " ", "\[Eta]1d2c", " ", "\[Rho]tc"}], "+", 
             RowBox[{"6", " ", "\[Eta]1c", " ", "\[Rho]td2c"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"75", " ", "\[Eta]1c", " ", "\[Rho]tc", " ", "\[Rho]td4c"}], 
       "-", 
       RowBox[{"225", " ", "ptc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Eta]1d4c", " ", "\[Rho]tc"}], "-", 
          RowBox[{"3", " ", "\[Eta]1d2c", " ", "\[Rho]td2c"}], "-", 
          RowBox[{"\[Eta]1c", " ", "\[Rho]td4c"}]}], ")"}]}]}], ")"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Omega]1Taylor", "[", "r_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", " ", "EnegVhalfc", " ", "\[Eta]1c"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "/", 
        RowBox[{"(", 
         RowBox[{"1400", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"]}], 
         ")"}]}], ")"}], 
      RowBox[{"(", 
       SuperscriptBox["\[Nu]c", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "675"}], " ", 
         SuperscriptBox["ptc", "2"], " ", "\[Eta]1d4c"}], "-", 
        RowBox[{"75", " ", "\[Eta]1d4c", " ", 
         SuperscriptBox["\[Rho]tc", "2"]}], "+", 
        RowBox[{"1600", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]1c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "ptc"}], "-", 
           RowBox[{"3", " ", "\[Rho]tc"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"]}], "+", 
        RowBox[{
        "225", " ", "\[Eta]1d2c", " ", "\[Rho]tc", " ", "\[Rho]td2c"}], "-", 
        RowBox[{"351", " ", "\[Eta]1c", " ", 
         SuperscriptBox["\[Rho]td2c", "2"]}], "-", 
        RowBox[{"60", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"210", " ", 
            SuperscriptBox["ptc", "2"], " ", "\[Eta]1d2c"}], "+", 
           RowBox[{"ptc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"100", " ", "\[Eta]1d2c", " ", "\[Rho]tc"}], "-", 
              RowBox[{"51", " ", "\[Eta]1c", " ", "\[Rho]td2c"}]}], ")"}]}], 
           "+", 
           RowBox[{"5", " ", "\[Rho]tc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Eta]1d2c", " ", "\[Rho]tc"}], "-", 
              RowBox[{"3", " ", "\[Eta]1c", " ", "\[Rho]td2c"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"75", " ", "\[Eta]1c", " ", "\[Rho]tc", " ", "\[Rho]td4c"}], 
        "-", 
        RowBox[{"225", " ", "ptc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Eta]1d4c", " ", "\[Rho]tc"}], "-", 
           RowBox[{"3", " ", "\[Eta]1d2c", " ", "\[Rho]td2c"}], "-", 
           RowBox[{"\[Eta]1c", " ", "\[Rho]td4c"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9823078003845367`*^9, 3.982307829197628*^9}, {
   3.982308004051243*^9, 3.9823080378814526`*^9}, 
   3.982308171414324*^9},ExpressionUUID->"5feae35c-65ba-594d-a494-\
1c93d9d6f0b7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SuperscriptBox["\[Omega]", "2"], " ", "metric", " ", "perturbations"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.982307649715412*^9, 3.9823076498196926`*^9}, {
   3.9823076929808292`*^9, 3.9823077184206657`*^9}, 3.982307750216921*^9, 
   3.9823080946771717`*^9, {3.982308282460495*^9, 
   3.9823082845366592`*^9}},ExpressionUUID->"514b171a-67b2-8a47-8fba-\
085687c34dcf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H\[Omega]2Taylor", "[", "r_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "21"]}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"33", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Nu]c"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", "ptc"}], "+", 
            RowBox[{"3", " ", "\[Rho]tc"}]}], ")"}], " ", "\[Rho]td2c"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"560", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Nu]c"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "39"}], " ", "ptc"}], "+", 
            RowBox[{"5", " ", "\[Rho]tc"}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
             "\[Rho]td2c"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"84", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}]}], ")"}]}]}], 
      ")"}], 
     SuperscriptBox["r", "2"]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "4"], "/", 
       RowBox[{"(", 
        RowBox[{"181440", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"]}], 
        ")"}]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "\[Nu]c"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3840", " ", 
        SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"414", " ", 
           SuperscriptBox["ptc", "2"]}], "+", 
          RowBox[{"57", " ", "ptc", " ", "\[Rho]tc"}], "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["\[Rho]tc", "2"]}]}], ")"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"14310", " ", 
           SuperscriptBox["ptc", "2"]}], "-", 
          RowBox[{"27", " ", "ptc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", "\[Rho]tc"}], "+", 
             RowBox[{"134", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              "\[Rho]td2c"}]}], ")"}]}], "+", 
          RowBox[{"\[Rho]tc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "295"}], " ", "\[Rho]tc"}], "+", 
             RowBox[{"504", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              "\[Rho]td2c"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "216"}], " ", "ptc", " ", 
           SuperscriptBox["\[Rho]td2c", "2"]}], "-", 
          RowBox[{"36", " ", "\[Rho]tc", " ", 
           SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
          RowBox[{"285", " ", 
           SuperscriptBox["ptc", "2"], " ", "\[Rho]td4c"}], "+", 
          RowBox[{"170", " ", "ptc", " ", "\[Rho]tc", " ", "\[Rho]td4c"}], 
          "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["\[Rho]tc", "2"], " ", "\[Rho]td4c"}]}], ")"}]}], 
       "-", 
       RowBox[{"72", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["ptc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", "\[Rho]td2c"}], "-", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              "\[Rho]td4c"}]}], ")"}]}], "-", 
          RowBox[{"\[Rho]tc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"69", " ", "\[Rho]tc", " ", "\[Rho]td2c"}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", "\[Rho]tc", 
              " ", "\[Rho]td4c"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "ptc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"131", " ", "\[Rho]tc", " ", "\[Rho]td2c"}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
             RowBox[{"70", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", "\[Rho]tc", 
              " ", "\[Rho]td4c"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K\[Omega]2Taylor", "[", "r_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "7"]}], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "ptc"}], "-", "\[Rho]tc"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Nu]c"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", "ptc"}], "+", 
            RowBox[{"3", " ", "\[Rho]tc"}]}], ")"}], " ", "\[Rho]td2c"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"560", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "\[Nu]c"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "ptc"}], "+", "\[Rho]tc", "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
             "\[Rho]td2c"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}]}], ")"}]}]}], 
      ")"}], 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "4"], "/", 
       RowBox[{"(", 
        RowBox[{"181440", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"]}], 
        ")"}]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "\[Nu]c"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19200", " ", 
        SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["ptc", "2"]}], "-", 
          RowBox[{"3", " ", "ptc", " ", "\[Rho]tc"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Rho]tc", "2"]}]}], ")"}]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"756", " ", 
           SuperscriptBox["ptc", "2"]}], "-", 
          RowBox[{"81", " ", "ptc", " ", "\[Rho]tc"}], "-", 
          RowBox[{"77", " ", 
           SuperscriptBox["\[Rho]tc", "2"]}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", "ptc", " ", 
           "\[Rho]td2c"}], "+", 
          RowBox[{"360", " ", 
           SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", "\[Rho]tc", " ", 
           "\[Rho]td2c"}]}], ")"}]}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "216"}], " ", "ptc", " ", 
           SuperscriptBox["\[Rho]td2c", "2"]}], "-", 
          RowBox[{"36", " ", "\[Rho]tc", " ", 
           SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
          RowBox[{"285", " ", 
           SuperscriptBox["ptc", "2"], " ", "\[Rho]td4c"}], "+", 
          RowBox[{"170", " ", "ptc", " ", "\[Rho]tc", " ", "\[Rho]td4c"}], 
          "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["\[Rho]tc", "2"], " ", "\[Rho]td4c"}]}], ")"}]}], 
       "-", 
       RowBox[{"72", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "ptc"}], "+", "\[Rho]tc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["ptc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"54", " ", "\[Rho]td2c"}], "-", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              "\[Rho]td4c"}]}], ")"}]}], "-", 
          RowBox[{"\[Rho]tc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"69", " ", "\[Rho]tc", " ", "\[Rho]td2c"}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", "\[Rho]tc", 
              " ", "\[Rho]td4c"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "ptc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"131", " ", "\[Rho]tc", " ", "\[Rho]td2c"}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", 
              SuperscriptBox["\[Rho]td2c", "2"]}], "+", 
             RowBox[{"70", " ", 
              SuperscriptBox["\[ExponentialE]", "\[Nu]c"], " ", "\[Rho]tc", 
              " ", "\[Rho]td4c"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9823077502209015`*^9, 3.982307750275282*^9}, {
  3.982308037885868*^9, 
  3.9823080379028664`*^9}},ExpressionUUID->"ab28eb33-e31f-5d42-a0b0-\
7c2b934f2270"]
},
WindowSize->{960, 508.79999999999995`},
WindowMargins->{{12.6, Automatic}, {Automatic, 22.8}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a7808d56-6496-194c-be36-31c62e4312a3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 797280, 17434, 20298, "Input",ExpressionUUID->"10d5242d-0d7d-904c-b642-81dacd93b214",
 InitializationCell->True],
Cell[797837, 17456, 499, 13, 47, "Input",ExpressionUUID->"3ef13ba8-510f-5847-aaed-828f886d054e"],
Cell[CellGroupData[{
Cell[798361, 17473, 364, 7, 28, "Input",ExpressionUUID->"1d51ca40-3607-884f-b883-a61f4d1de989"],
Cell[798728, 17482, 289, 4, 32, "Output",ExpressionUUID->"78642bb7-c783-fc47-aed0-34eed0cb48aa"]
}, Open  ]],
Cell[799032, 17489, 778, 21, 76, "Input",ExpressionUUID->"42c0dc89-f7b3-e341-9962-f92f2dfe212a"],
Cell[799813, 17512, 264, 7, 28, "Input",ExpressionUUID->"e5b8dda1-3f04-b846-8dae-086d796badb4"],
Cell[800080, 17521, 10801, 300, 311, "Input",ExpressionUUID->"7b3ccbf2-1075-7143-9365-4ad15d984506"],
Cell[810884, 17823, 1133, 32, 95, "Input",ExpressionUUID->"34d61212-3f7e-b345-a690-6afeee835168"],
Cell[812020, 17857, 5516, 147, 241, "Input",ExpressionUUID->"5feae35c-65ba-594d-a494-1c93d9d6f0b7"],
Cell[817539, 18006, 456, 10, 47, "Input",ExpressionUUID->"514b171a-67b2-8a47-8fba-085687c34dcf"],
Cell[817998, 18018, 11237, 304, 489, "Input",ExpressionUUID->"ab28eb33-e31f-5d42-a0b0-7c2b934f2270"]
}
]
*)


